Sparse Matrix-Matrix Multiplication on Multilevel Memory Architectures : Algorithms and Experiments

Architectures with multiple classes of memory media are becoming a common part of mainstream supercomputer deployments. So called multi-level memories offer differing characteristics for each memory component including variation in bandwidth, latency and capacity. This paper investigates the performance of sparse matrix multiplication kernels on two leading high-performance computing architectures -- Intel's Knights Landing processor and NVIDIA's Pascal GPU. We describe a data placement method and a chunking-based algorithm for our kernels that exploits the existence of the multiple memory spaces in each hardware platform. We evaluate the performance of these methods w.r.t. standard algorithms using the auto-caching mechanisms. Our results show that standard algorithms that exploit cache reuse performed as well as multi-memory-aware algorithms for architectures such as KNLs where the memory subsystems have similar latencies. However, for architectures such as GPUs where memory subsystems differ significantly in both bandwidth and latency, multi-memory-aware methods are crucial for good performance. In addition, our new approaches permit the user to run problems that require larger capacities than the fastest memory of each compute node without depending on the software-managed cache mechanisms.

==> experiments/knl/kkmem_triangle_delta/get_triangle_result.py <==
import os, sys
flop_dict = {'bigstar_ap_3': 3367654140.0, 'bigstar_ap_2': 842720708.0, 'bigstar_ap_1': 421228134.0, 'bigstar_ap_0': 210810544.0, 'bigstar_ap_6': 17787149492.0, 'bigstar_ap_5': 8601026616.0, 'bigstar_ap_4': 4044567280.0, 'laplace_ra_6': 19938862232.0, 'laplace_ra_5': 8005713024.0, 'laplace_ra_4': 4704179688.0, 'laplace_ra_3': 2331859894.0, 'laplace_ra_2': 1165101488.0, 'laplace_ra_1': 580149912.0, 'laplace_ra_0': 291363792.0, 'bigstar_r_ap_0': 92848292.0, 'bigstar_r_ap_1': 185246442.0, 'bigstar_r_ap_2': 371074630.0, 'bigstar_r_ap_3': 1473593574.0, 'bigstar_r_ap_4': 1785488510.0, 'bigstar_r_ap_5': 3795796326.0, 'bigstar_r_ap_6': 7848320004.0, 'elasticity_ap_6': 24090181344.0, 'elasticity_ap_5': 12519116208.0, 'elasticity_ap_4': 6415483194.0, 'elasticity_ap_3': 3144183822.0, 'elasticity_ap_2': 1554807384.0, 'elasticity_ap_1': 785441844.0, 'elasticity_ap_0': 395136000.0, 'elasticity_r_ap_4': 848623344.0, 'elasticity_r_ap_5': 1663006848.0, 'elasticity_r_ap_6': 3165428346.0, 'elasticity_r_ap_0': 57168768.0, 'elasticity_r_ap_1': 103142946.0, 'elasticity_r_ap_2': 204204234.0, 'elasticity_r_ap_3': 410507574.0, 'brick_ap_4': 6366052232.0, 'laplace_ra_p_4': 5998240888.0, 'laplace_ra_p_5': 10155660116.0, 'laplace_ra_p_6': 25757892676.0, 'laplace_ra_p_0': 372393796.0, 'laplace_ra_p_1': 743590642.0, 'laplace_ra_p_2': 1484912680.0, 'laplace_ra_p_3': 2966683126.0, 'laplace_r_ap_0': 372393796.0, 'laplace_r_ap_1': 743590642.0, 'laplace_r_ap_2': 1484912680.0, 'laplace_r_ap_3': 2966683126.0, 'laplace_r_ap_4': 5998240888.0, 'laplace_r_ap_5': 10155660116.0, 'laplace_r_ap_6': 25757892676.0, 'laplace_ap_3': 2331859894.0, 'laplace_ap_2': 1165101488.0, 'laplace_ap_1': 580149912.0, 'laplace_ap_0': 291363792.0, 'laplace_ap_6': 19938862232.0, 'laplace_ap_5': 8005713024.0, 'laplace_ap_4': 4704179688.0, 'brick_ra_p_1': 316680842.0, 'brick_ra_p_0': 160125982.0, 'brick_ra_p_3': 1228261946.0, 'brick_ra_p_2': 615136924.0, 'brick_ra_p_5': 4537682998.0, 'brick_ra_p_4': 2540492640.0, 'brick_ra_p_6': 0, 'bigstar_ra_6': 17787149492.0, 'bigstar_ra_p_6': 7848320004.0, 'elasticity_ra_6': 24090181344.0, 'bigstar_ra_p_0': 92848292.0, 'elasticity_ra_5': 12519116208.0, 'bigstar_ra_2': 842720708.0, 'brick_ap_1': 787665674.0, 'bigstar_ra_p_2': 371074630.0, 'brick_ap_6': 27372748676.0, 'bigstar_ra_p_3': 1473593574.0, 'bigstar_ra_p_4': 1785488510.0, 'bigstar_ra_p_5': 3795796326.0, 'bigstar_ra_5': 8601026616.0, 'bigstar_ra_4': 4044567280.0, 'bigstar_ra_3': 3367654140.0, 'bigstar_ra_p_1': 185246442.0, 'bigstar_ra_1': 421228134.0, 'bigstar_ra_0': 210810544.0, 'brick_ap_5': 11509400276.0, 'brick_ra_2': 1552341998.0, 'brick_ra_3': 3137992466.0, 'brick_ra_0': 396310574.0, 'brick_ra_1': 787665674.0, 'brick_ra_6': 27372748676.0, 'brick_ra_4': 6366052232.0, 'brick_ra_5': 11509400276.0, 'brick_r_ap_1': 316680842.0, 'brick_r_ap_0': 160125982.0, 'brick_r_ap_3': 1228261946.0, 'brick_r_ap_2': 615136924.0, 'brick_r_ap_5': 4537682998.0, 'brick_r_ap_4': 2540492640.0, 'brick_r_ap_6': 0, 'elasticity_ra_p_4': 848623344.0, 'elasticity_ra_p_5': 1663006848.0, 'elasticity_ra_p_6': 3165428346.0, 'elasticity_ra_p_0': 57168768.0, 'elasticity_ra_p_1': 103142946.0, 'elasticity_ra_p_2': 204204234.0, 'elasticity_ra_p_3': 410507574.0, 'brick_ap_2': 1552341998.0, 'brick_ap_3': 3137992466.0, 'brick_ap_0': 396310574.0, 'elasticity_ra_4': 6415483194.0, 'elasticity_ra_3': 3144183822.0, 'elasticity_ra_2': 1554807384.0, 'elasticity_ra_1': 785441844.0, 'elasticity_ra_0': 395136000.0}

repeat=6
inputf = sys.argv[1]

exclude_folders =["kkmem_generate_input"]
algorithms = ["kkma", "kkmc", "cm", "bm", "am", "cc", "bc", "ac"]
def getResultSingleFile(output):
  f = open(output)
  numeric_times = []
  symbolic_times = []
  copy_times = []
  kernel_times = []
  of=0
  for line in f:
    if "mm_time:" in line:
      nt = float (line.split(":")[-1]) 
      numeric_times.append(nt)
    if "Kernel time:" in line and not "Compression Kernel time:" in line:
      mkt = float (line.split(":")[-1])
      kernel_times.append(mkt)
  f.close()
  return numeric_times, kernel_times

def median(data):
    new_list = sorted(data)
    if len(new_list)%2 > 0:
        return new_list[len(new_list)/2]
    elif len(new_list)%2 == 0:
        return (new_list[(len(new_list)/2)] + new_list[(len(new_list)/2)-1]) /2.0

def getAllResultForAlgo(folder):
  results = []
  for output in os.listdir(folder):
    if (output.endswith(".out")):
      outputargs = output.replace("uk-2005", "uk_2005").split(".out")[0].split("-")

      dataset = outputargs[0]
      algo = outputargs[2]
      thread = outputargs[1]
      mode = outputargs[3]
      size = 0
      multiply="triangle"
      output = os.path.join(folder, output)
      times = getResultSingleFile(output)
      result_list = [dataset, algo, thread, mode, size , output, times[0], times[1] ]
      result_dict = dict()
      result_dict["multiply"] = multiply
      result_dict["dataset"] = result_list[0]
      result_dict["algo"] = result_list[1]
      result_dict["thread"] = int(result_list[2])
      result_dict["mode"] = result_list[3]
      result_dict["size"] = int(result_list[4])
      result_dict["output"] = result_list[5]
      result_dict["directory"] = mode
      numeric_times = result_list[6][-repeat + 1:]
      if not numeric_times == []:
        result_dict["AvgNumericTime"]=median(numeric_times)
	result_dict["BestNumericTime"]=min(numeric_times)

        result_dict["AvgKernelTime"]=median(times[1])
	result_dict["BestKernelTime"]=min(times[1])

      else:
        result_dict["AvgNumericTime"]=0
        result_dict["AvgNumericGFlops"]=0 

        result_dict["AvgKernelTime"]=0
	result_dict["BestKernelTime"]=0
      results.append(result_dict)
  return results
 
def getAllResultsInFold(folder):
  m = []
  for fold in os.listdir(folder):
    if fold in exclude_folders:
      continue
    foldpath = os.path.join(folder, fold)
    if (os.path.isdir(foldpath) and not fold.startswith("old_")):
      r = getAllResultForAlgo(foldpath)
      for element in r:
	element["directory"] = fold
      m.extend(r)
  return m


results =  getAllResultForAlgo(inputf)
print results
list_results = ["numeric_time", "symbolic_time", "copy_time" , "kernel_time"]

results = sorted(results, key=lambda k: [k['dataset'], k["thread"], k["size"], k["multiply"], k["mode"]]) 
results = sorted(results, key=lambda k: [k['dataset'], k["thread"], k["size"], k["multiply"], k["mode"]]) 



#flop_dict = dict()
#for k in results:
#  flop_dict[k['dataset'] + "_"+ k["multiply"] +"_" +str(k['size'])] = k["Flop"]
#print flop_dict
#import pdb; pdb.set_trace()
  


a = list(results[0].keys())
a.sort()
for k in a:
  if k not in list_results:
      print k,

#for k in list_results:
#  for i in range(repeat):
#    print k,
#print ""

for result in results:
  for k in a:
    if k not in list_results:
      print result[k],
  print 
  #print result

def zeroes(n):
  l = []
  for i in range(n):
    l.append(0)
  return l

#import matplotlib.pyplot as plt

datasets=["uk_2005", "g500s25f16", "twitter"]
#multiplies=["r", "ra", "ra.job.out", "ap.job.out"]
multiplies=["ra", "ra_p", "ap", "r_ap"]
multiplies=["triangle"]
threads=[64,128,256]
sizes=[1,2,3,4,5,6]
modes=["charlie", "mehmet", "alpha24", "alpha8", "alpha0"] #,"kkmem_bhbm", "kkmem_chunk"]
modes=["charlie",  "alpha24", "alpha8", "alpha0"] #,"kkmem_bhbm", "kkmem_chunk"]

mycolor = dict()
mycolor["charlie"] ='y'
mycolor["mehmet"] ='b'
mycolor["alpha24"] ='g'
mycolor["alpha8"] ='r'
mycolor["alpha0"] ='m'
mycolor["kkmem_bhbm"] ='c'
mycolor["kkmem_chunk"] ='k'

mylabel = dict()
mylabel["alpha24"] ="HBM"
mylabel["alpha0"] ="DDR"
mylabel["charlie"] ="Cache8"
mylabel["kkmem_delta"] ="Cache16"
mylabel["mehmet"] ="Cache4"
mylabel["alpha8"] ="DP"
mylabel["kkmem_chunk"] ="Chunk"


for dataset in sorted(datasets):
  import matplotlib.pyplot as plt
  plt.figure(figsize=(10,4))
  counter = 0

  #plt.subplot(len(datasets), 1, counter + 1)

  dataset_result = []
  for i in results:
    if i["dataset"] == dataset:
      dataset_result.append(i)
    
    #fig, axes = plt.subplots(len(threads), 1)


  if 1:
      ax = plt.gca()
      #fig, ax = plt.subplots()
      #ax = axes[counter]
      counter += 1

      bar_results = dict()
      bar_errors = dict()
      for mode in modes:
        bar_results[mode] = []
        bar_errors[mode] = []
      thread_result = []


      for mode in modes:
        for thread in threads:
          for i in dataset_result:
            if i["directory"] == mode and  thread == i["thread"]:
              avg_flop = i["AvgNumericTime"]
              bar_results[mode].append(avg_flop )


      rectangles = []
      labels = []
      width = 0.15
      placement = list(range(len(threads)))
      for i in range(len(placement)):
        placement[i] += 0.125

      for mode in modes:
        for i in range(len(bar_results[mode]), len(threads)):
          bar_results[mode].append(0)
        #print sizes, bar_results[mode], bar_errors[mode]
	
        print  dataset, mode, placement, bar_results[mode]
        rectangles.append(ax.bar(placement, bar_results[mode], width, color=mycolor[mode]))
        #labels.append(mode.split("_")[-1])
	labels.append(mylabel[mode])

        for i in range(len(placement)):
          placement[i] += width

        #print dataset, multiply,thread, mode, 
	#for bar in bar_results[mode]:
        #  print bar,
        #print ""
      ax.set_ylabel(dataset+ " seconds", fontsize=22)
      #title = dataset + "_" + multiply + "_" + str(thread)
      #title =  "#threads=" + str(thread)
      #ax.set_title(title)
      #ax.grid(color='k', linestyle='--', linewidth=1)
      ax.yaxis.grid(color='k', linestyle=':', linewidth=1) # horizontal lines
      placement = list(sizes)
      for i in range(len(placement)):
        placement[i] += 0.5
      ax.set_xticks([0.5, 1.5, 2.5])
      #ax.set_xticklabels((0.5, 1, 2, 4, 8, 16, 32)) 
      ax.set_xticklabels((64,128,256), fontsize=22) 

      if (dataset == "twitter"):
	plt.figlegend(rectangles, labels,'upper right',ncol=(len(modes)/ 2) , fontsize=22)
        #ax.legend(rectangles, labels, ncol=(len(modes)))
  plt.tight_layout()

  plt.savefig(   dataset+".pdf")
  plt.cla()
  plt.clf()
  plt.close()
    #plt.show()
    #sys.exit(1)
     


==> experiments/knl/kkmem_triangle_delta/triangle.sh <==

mode=$1
memspace=$2

hostname

#outs=(friendster g500s25f16 twitter)
outs=(flickr uk-2005 g500s25f16 twitter friendster)

#mtxs=(/mnt/netapp/OHPC_home/mndevec/com-friendster.bin /mnt/netapp/OHPC_home/mndevec/bin_int/graph500-scale25-ef16_adj.bin /mnt/netapp/OHPC_home/mndevec/bin_int/twitter.bin)
mtxs=(/mnt/netapp/OHPC_home/mndevec/bin_int/flickrEdges_adj.bin /mnt/netapp/OHPC_home/mndevec/bin_int/uk-2005.bin /mnt/netapp/OHPC_home/mndevec/bin_int/graph500-scale25-ef16_adj.bin /mnt/netapp/OHPC_home/mndevec/bin_int/twitter.bin /mnt/netapp/OHPC_home/mndevec/com-friendster.bin)

threadscounts=(64 128 256)
ps -aux | grep -v root
for i in 0 1 2; do
 mtx=${mtxs[$i]}
 outname=${outs[$i]}
 for threads in ${threadscounts[*]};do 
    source ~/environment ${threads}
    echo "../KokkosGraph_triangle_mm.exe  amtx ${mtx} ALGORITHM TRIANGLELL COMPRESSION 1 CHUNKSIZE 4  openmp ${threads} cache_flush 0 memspaces ${memspace} accumulator sparse > ${outname}-${threads}-${memspace}-${mode}.out "
    ../KokkosGraph_triangle_mm.exe  amtx ${mtx} ALGORITHM TRIANGLELL COMPRESSION 1 CHUNKSIZE 4  openmp ${threads} cache_flush 0 memspaces ${memspace} accumulator sparse verbose> ${outname}-${threads}-${memspace}-${mode}.out 

  done
done


